A Proof that Multiple Waves Propagate in Ensemble-Averaged Particulate Materials

Effective medium theory aims to describe a complex inhomogeneous material in terms of a few important macroscopic parameters. To characterise wave propagation through an inhomogeneous material, the most crucial parameter is the effective wavenumber. For this reason, there are many published studies on how to calculate a single effective wavenumber. Here we present a proof that there does not exist a unique effective wavenumber; instead, there are an infinite number of such (complex) wavenumbers. We show that in most parameter regimes only a small number of these effective wavenumbers make a significant contribution to the wave field. However, to accurately calculate the reflection and transmission coefficients, a large number of the (highly attenuating) effective waves is required. For clarity, we present results for scalar (acoustic) waves for a two-dimensional material filled (over a half space) with randomly distributed circular cylindrical inclusions. We calculate the effective medium by ensemble averaging over all possible inhomogeneities. The proof is based on the application of the Wiener-Hopf technique and makes no assumption on the wavelength, particle boundary conditions/size, or volume fraction. This technique provides a simple formula for the reflection coefficient, which can be explicitly evaluated for monopole scatterers. We compare results with an alternative numerical matching method.

==> images/multiple-waves-diagram.jl <==
# figure 1, rectangular set of dics
# include("../../utils.jl")
# include("../../simulate/random_particles.jl")
# include("../../simulate/draw_particles.jl")

using LaTeXStrings
using LinearAlgebra
include("plot_utils.jl")
# f = ""

# font = Plots.font("Helvetica", 18)
# pyplot(leg=false, size=(600,400),left_margin = 10mm, right_margin = 10mm, guidefont=font, xtickfont=font, ytickfont=font, legendfont=font)
height=330

using Plots
pgfplots(leg=false, size=(height*1.4,height), linewidth=2.0)

# control variables
arrow_length =1.5
vec_amp = 0.8
scale = 1.3 # for label distance
label_distance = scale

## wave vecs

    vec0 = [[0,0] [1,1]*vec_amp]
    vin = -vec0
    v1 = (vec0 + [[0,0] [vec_amp/2, -vec_amp/2]]) # .+ [vec_amp/4, - vec_amp/4];
    v2 = (vec0 + [[0,0] [0,0]]);
    v3 = (vec0 + [[0,0] [vec_amp/2, -vec_amp/3]]) #.+ [vec_amp/4, - vec_amp];
    v4 = (vec0 + [[0,0] [vec_amp/2, -vec_amp*0.6]]) #.+ [vec_amp/4, + vec_amp];

    attens = [0.2,0.45,0.5,0.2]
    vecs = [v3, v2, v1, v4]
    labs = [2,0,1,3];

## move and rescale according to attenuation
    vec = vin
    vin = [vec[1:2] vec[1:2]+(vec[3:4]-vec[1:2])/norm(vec[3:4] - vec[1:2]) ]
    vin = reverse(vin, dims=2)
    vin = vin .- [vec_amp/5, 0.0]

    vecs = map(1:length(vecs)) do i
        vec = vecs[i]
        vec_diff = attens[i].*(vec[3:4]-vec[1:2])/norm(vec[3:4] - vec[1:2])
        [vec[1:2] vec[1:2]+vec_diff]
    end

    vec_heights = [abs(vec[4] - vec[2]) for vec in vecs]
    # add const extra spacing
    vec_heights = vec_heights .+ vec_amp/2.2
    # add space for coordinates axis
    vec_heights[2] += scale*vec_amp/1.4
    # accumulate height
    vec_heights[2:end] = cumsum(vec_heights[1:end-1])
    vec_heights[1] = 0.0

    vecs = map(1:length(vecs)) do i
        vecs[i] .+ [vec_amp/2, vec_heights[i] - vec_heights[end]/2 ]
    end

## plot ensemble background
    maxh = vec_heights[end]/2.0 + vec_amp/4

    plot(aspect_ratio=1, axis=false, grid=:false, ticks=false);
    rectangle(w, h, x, y) = Shape(x .+ [0,w,w,0], y .+ [-h,-h,h + vec_amp/4,h + vec_amp/4])
    plot!(
        rectangle((maxh)*2.2, maxh,0,0),
        opacity=.5, linealpha=0.0, fill = (0, 1.0, :lightblue)
    );
    annotate!([(maxh*1.5/1.24, maxh*0.07, L"\textcolor{gray}{Ensembled averaged}$$")]);
    annotate!([(maxh*1.5/1.24, -maxh*0.07, L"\textcolor{gray}{particulate material}$$")]);
    # annotate!([(maxh*1.5/2.0, maxh*0.79, "(averaged over all possible particule positions and types)")]);

## plot wave vecs
    map(1:length(vecs)) do i
        vec = vecs[i]
        lab = latexstring("\$ \\mathrm{Re} \\, \\mathbf s_$(labs[i]) \$");
        vn = [-vec[4]+vec[2], vec[3]-vec[1]]
        vn = scale*(vec_amp/6 + vec_amp*abs(sin(atan(vn...)))/10 ) * vn/norm(vn)
        annotate!([(vec[3]/2 + vec[1]/2 + vn[1], vec[2]/2 + vec[4]/2 + vn[2], lab)]);
        if i == 2  vec = reverse(vec, dims=2) end
        quiver!([(vec[1],vec[2])], gradient=([vec[3]-vec[1]],[vec[4]-vec[2]]), color=:black);
        # quiver!([(centre[1],centre[2])], quiver=([p[1]-centre[1]],[p[2]-centre[2]]), color=:black);
    end
    # h1 = minimum(vecs[1][[2,4]]) - vec_amp/6
    # h2 = maximum(vecs[end][[2,4]]) + vec_amp/4
    # annotate!([(vec_amp/3, h2, L"\boldsymbol\vdots")]);
    # annotate!([(vec_amp/3, h1, L"\boldsymbol\vdots")]);

## incident and reflected wave
    vec = vin;
    quiver!([(vec[1],vec[2])], gradient=([vec[3]-vec[1]],[vec[4]-vec[2]]), color=:black);
    lab = latexstring("\$ \\mathbf k \$")
    annotate!([(vec[3]/2 + vec[1]/2 + scale*vec_amp/8, vec[2]/2 + vec[4]/2 - scale*vec_amp/15, lab)]);

    centre = vin[3:4]
    θin = atan(reverse(vin[3:4] - vin[1:2])...);
    # plot!([centre[1],centre[1]],[centre[2]-maxh,centre[2]+maxh], color=:black, linestyle=:dash);
    angled_axis!(L"\theta_\mathrm{in}",centre,0.7,[pi,pi+θin]; label_distance=label_distance, extend_axis = vec_amp/8);

    vec = reverse(vin, dims=2)
    vec[4] = -vec[4]
    quiver!([(vec[1],vec[2])], gradient=(0.8*[vec[3]-vec[1]],0.8*[vec[4]-vec[2]]), color=:black);
    # lab = latexstring("\$ \\mathbf K \$")
    # annotate!([(vec[3]/2 + vec[1]/2 + scale*vec_amp/8, vec[2]/2 + vec[4]/2 - scale*vec_amp/15, lab)]);

    centre = vec[1:2]
    # plot!([centre[1],centre[1]],[centre[2]-maxh,centre[2]+maxh], color=:black, linestyle=:dash);
    angled_axis!(L"\theta_\mathrm{in}",centre,0.7,[pi,pi-θin]; label_distance=label_distance, extend_axis = vec_amp/8);

## Axes
    centre = [0.0, 0.0]
    axis_length = vec_amp/3.0
    euclid_axis!(centre, axis_length; xlab = L"x", ylab = L"y", label_distance = scale * axis_length/2.5);

# savefig("multiple-waves-diagram.pdf")
savefig("multiple-waves-diagram.pdf")
savefig("multiple-waves-diagram.tex")


==> prepare-arxiv.sh <==
#!/bin/bash
if [ -d ../arxiv ]; then
  mkdir images
  # mkdir tex

  rm images/*
  # rm tex/*
  cp  ../../images/*.pdf images/

  rm  images/wavenumbers-example.pdf
  cp  ../images/multiple-waves* images/
  cp  ../images/wavenumbers-example.tex images/
  cp  ../images/wiener-hopf-R.tex images/
  rm  images/wiener-hopf-R.pdf
  cp  ../images/multiple-waves-diagram.tex images/
  rm  images/multiple-waves-diagram.pdf

  cp ../*.pdf ./
  cp ../*.tex ./
  cp ../*.bbl ./
  cp ../*.aux ./
  cp ../*.bst ./
  cp ../*.cls ./

  mkdir unpack
  cd unpack
  rm arxiv.tar
  rm -rf *

  mkdir images
  cp ../* ./
  # rm supplement_multiple.tex

  cp ../images/* images/

  # mkdir anc
  # cp ../../supplement_multiple.pdf ./anc/

  rm arxiv.tar
  tar -cvzf ../arxiv.tar *
  cd ..
  # remove the evidence
  # rm images/* tex/* anc/*
  # rm mst-macros.tex macros.tex
  # rmdir images tex anc

else
  echo "only run prepare_arxiv.sh from with arxiv folder!"
fi


# tar -cvzf arxiv.tar arxiv*.tex arxiv*.bbl images/* paper/arXiv2/*  paper/supplementary/* paper/tex/*.tex paper/mst-macros.tex paper/macros.tex

